Relating centrality to impact parameter in nucleus-nucleus collisions

In ultrarelativistic heavy-ion experiments, one estimates the centrality of a collision by using a single observable, say $n$, typically given by the transverse energy or the number of tracks observed in a dedicated detector. The correlation between $n$ and the impact parameter, $b$, of the collision is then inferred by fitting a specific model of the collision dynamics, such as the Glauber model, to experimental data. The goal of this paper is to assess precisely which information about $b$ can be extracted from data without any specific model of the collision. Under the sole assumption that the probability distribution of $n$ for a fixed $b$ is Gaussian, we show that the probability distribution of the impact parameter in a narrow centrality bin can be accurately reconstructed up to $5\%$ centrality. We apply our methodology to data from the Relativistic Heavy Ion Collider and the Large Hadron Collider. We propose a simple measure of the precision of the centrality determination, which can be used to compare different experiments.

==> anc/fit.py <==
import numpy as np
import matplotlib.pyplot as plt
from numpy import sqrt,exp,log
from scipy.optimize import curve_fit
from scipy.integrate import quad

###############################################################################

def integral(f,a,b,pas):	#this calculates the integral of function f between a and b, with step 'pas'
	Int=0
	temps=a
	while temps<b:
		Int+=f(temps)
		temps+=pas
	return Int*pas

def mean_sigma(p,q,r,nmax,A):
	def f(x):
		return nmax*np.exp(p*x+q*x**2+r*x**3) #this is the expression of the mean value as function of c_b
	def g(x):
		return A*f(x) #the sigma^2 of the Gaussian is proportional to the mean value, A is a constant
	return f,g

def integrand(n,p,q,r,nmax,A): #this is P(n|c_b)
	f,g=mean_sigma(p,q,r,nmax,A)
	def h(x):
		num=np.exp(-((n-f(x))**2)/(2*g(x)))
		denom=np.sqrt(2*np.pi*g(x))
		return num/denom
	return h

step=0.001
def proba(n,p,q,r,nmax,A): 
    #This is P(n). Note that we do not implement \eta(c_b), as in eq. (4) of the paper.
    #We do not need it because it is equal to unity in the region of the fit.
	return integral(integrand(n,p,q,r,nmax,A),0,1,step)

def P(n):
	f,g=mean_sigma(*par)
	def h(x):
		num=np.exp(-((n-f(x))**2)/(2*g(x)))
		denom=np.sqrt(2*np.pi*g(x))
		return num/denom
	inte,erreur=quad(h,0.,1.)
	return inte

#This integrates P(n) from n_knee to infinity, to obtain c_knee
def centrality(n):
	inte,erreur=quad(P,n,np.inf)
	return inte


#read distribution of multiplicity for 10^7 Trento Pb+Pb collisions @2.76TeV.
#parameters p=0, k=1.6, w=0.5, n=1
mult=np.loadtxt('trento.dat',usecols=(0,))
prob=np.loadtxt('trento.dat',usecols=(1,))
bin_width=0.44
error=prob/(1e7*0.44)

#now fit: the fit should not start from the lowest multiplicity bins, drawback of Gaussian
par,pcov=curve_fit(proba,mult[25:],prob[25:],sigma=error[25:],bounds=([-10.,-10.,-10.,50.,0.],[10.,10.,10.,200.,100.]))
delta_par=[np.sqrt(pcov[i][i]) for i in range(5)]

sigma0=np.sqrt(par[4]*par[3]) #width of the knee: sigma(b=0) = (n_knee*A)^1/2
delta_sigma0=sigma0*(delta_par[3]/par[3]+delta_par[4]/par[4])/2.

print '\nfit parameters with uncertainty:'
print 'a1=', -1*par[0], '+-', delta_par[0]
print 'a2=', -1*par[1], '+-', delta_par[1]
print 'a3=', -1*par[2], '+-', delta_par[2]
print 'n_knee=', par[3], '+-', delta_par[3]
print 'A=', par[4], '+-', delta_par[4]
print 'sigma(b=0)=', sigma0, '+-', delta_sigma0

#Now calculate the centrality of the knee
cknee=centrality(par[3])
delta_cknee,err=quad(P,par[3]-delta_par[3],par[3]+delta_par[3])
print '\ncentrality of the knee=', cknee, '+-', delta_cknee 

vP=np.vectorize(P)
fit=vP(mult)

plt.plot(mult,prob,'go',mfc='w',label='trento, Pb+Pb,  $\sqrt{s}=2.76$ TeV')
plt.plot(mult,fit,'r',lw=1)
plt.axvline(x=par[3], color='black', ls=':',lw=1)
plt.yscale('log')
plt.xlabel('n',fontsize=20)
plt.ylabel('P(n)',fontsize=20)
plt.axis([0,220,10**(-6),10**(-1)])
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
plt.legend(loc ='lower left',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.tight_layout()
plt.show()

==> anc/trento.dat <==
0.22	0.154774
0.66	0.107434
1.1	0.079072
1.54	0.0622595
1.98	0.0515375
2.42	0.0441357
2.86	0.0387589
3.3	0.0345293
3.74	0.0313191
4.18	0.0286305
4.62	0.026577
5.06	0.0247736
5.5	0.0233082
5.94	0.0220077
6.38	0.0207466
6.82	0.0196659
7.26	0.0188614
7.7	0.0179993
8.14	0.0171418
8.58	0.0165716
9.02	0.016038
9.46	0.0154652
9.9	0.0149582
10.34	0.0144248
10.78	0.0140945
11.22	0.0136575
11.66	0.0131664
12.1	0.0128736
12.54	0.0124511
12.98	0.0121539
13.42	0.0119205
13.86	0.0116855
14.3	0.0113752
14.74	0.0111541
15.18	0.0108623
15.62	0.0106268
16.06	0.0104575
16.5	0.0102261
16.94	0.0100789
17.38	0.00998864
17.82	0.0096575
18.26	0.00958386
18.7	0.00940614
19.14	0.00919727
19.58	0.00910591
20.02	0.00887568
20.46	0.00880591
20.9	0.00863659
21.34	0.00842068
21.78	0.00839682
22.22	0.00832273
22.66	0.00812386
23.1	0.00807705
23.54	0.0079175
23.98	0.0078225
24.42	0.00776477
24.86	0.00764386
25.3	0.00753818
25.74	0.00738773
26.18	0.00736591
26.62	0.00729932
27.06	0.00721705
27.5	0.00709955
27.94	0.00703
28.38	0.00690159
28.82	0.00686182
29.26	0.00672818
29.7	0.00675455
30.14	0.00668023
30.58	0.00656818
31.02	0.00656455
31.46	0.00648705
31.9	0.00629932
32.34	0.00631977
32.78	0.00622727
33.22	0.00615636
33.66	0.00611705
34.1	0.00607114
34.54	0.00602886
34.98	0.00591477
35.42	0.00588341
35.86	0.00581273
36.3	0.00579659
36.74	0.00575977
37.18	0.00569227
37.62	0.0056725
38.06	0.00559523
38.5	0.00548091
38.94	0.00549705
39.38	0.00542341
39.82	0.00541864
40.26	0.00532818
40.7	0.00531386
41.14	0.00527864
41.58	0.00531273
42.02	0.00515091
42.46	0.00517182
42.9	0.00509273
43.34	0.00509545
43.78	0.00507705
44.22	0.00502364
44.66	0.00496318
45.1	0.00492045
45.54	0.00488568
45.98	0.00486682
46.42	0.00481636
46.86	0.00476682
47.3	0.00472545
47.74	0.00474568
48.18	0.0047075
48.62	0.00460886
49.06	0.00459159
49.5	0.00459818
49.94	0.00461341
50.38	0.0044975
50.82	0.00453477
51.26	0.00445568
51.7	0.00440023
52.14	0.00444455
52.58	0.00431727
53.02	0.00433182
53.46	0.00432909
53.9	0.00429886
54.34	0.00432364
54.78	0.00425795
55.22	0.00423114
55.66	0.00416227
56.1	0.00413477
56.54	0.00413182
56.98	0.00408614
57.42	0.00407886
57.86	0.00404932
58.3	0.00402795
58.74	0.00400386
59.18	0.00403705
59.62	0.00392727
60.06	0.00393932
60.5	0.00389432
60.94	0.00388727
61.38	0.0038575
61.82	0.00382841
62.26	0.00380341
62.7	0.00380341
63.14	0.00378136
63.58	0.00377705
64.02	0.00374727
64.46	0.00369682
64.9	0.00372023
65.34	0.00368727
65.78	0.00367659
66.22	0.00364591
66.66	0.00361568
67.1	0.00360068
67.54	0.00355409
67.98	0.00360432
68.42	0.003565
68.86	0.00353068
69.3	0.00350136
69.74	0.0034675
70.18	0.00349455
70.62	0.00344318
71.06	0.00341045
71.5	0.00342409
71.94	0.00339295
72.38	0.00339705
72.82	0.00332068
73.26	0.00335295
73.7	0.00332841
74.14	0.00334795
74.58	0.00332068
75.02	0.00328886
75.46	0.00324864
75.9	0.00322886
76.34	0.00322068
76.78	0.00313886
77.22	0.00324205
77.66	0.00314409
78.1	0.00315295
78.54	0.00316273
78.98	0.00313227
79.42	0.00307273
79.86	0.00304295
80.3	0.00307523
80.74	0.00307182
81.18	0.00307818
81.62	0.00303636
82.06	0.00301636
82.5	0.00298727
82.94	0.00301
83.38	0.00300455
83.82	0.00294045
84.26	0.00297091
84.7	0.00293705
85.14	0.00290977
85.58	0.00293841
86.02	0.00290409
86.46	0.00288909
86.9	0.00286614
87.34	0.00287091
87.78	0.00285773
88.22	0.00285705
88.66	0.0027975
89.1	0.00280705
89.54	0.002745
89.98	0.00282818
90.42	0.00271932
90.86	0.00276341
91.3	0.00276977
91.74	0.00272864
92.18	0.00271432
92.62	0.0027175
93.06	0.00268045
93.5	0.00271614
93.94	0.00270591
94.38	0.0026875
94.82	0.00265318
95.26	0.00263409
95.7	0.00258591
96.14	0.00260659
96.58	0.00257568
97.02	0.00262068
97.46	0.00260091
97.9	0.00260477
98.34	0.00255886
98.78	0.00251682
99.22	0.00257455
99.66	0.00252523
100.1	0.00254773
100.54	0.00246818
100.98	0.00246273
101.42	0.00249
101.86	0.00247727
102.3	0.00248364
102.74	0.00247568
103.18	0.00247227
103.62	0.00242341
104.06	0.00242636
104.5	0.00240477
104.94	0.00242727
105.38	0.00240045
105.82	0.00240659
106.26	0.00236818
106.7	0.00236659
107.14	0.00238295
107.58	0.00234318
108.02	0.00235205
108.46	0.0023275
108.9	0.00232068
109.34	0.00227182
109.78	0.00226614
110.22	0.00228114
110.66	0.00225886
111.1	0.00224886
111.54	0.00224182
111.98	0.00223977
112.42	0.00224227
112.86	0.00225795
113.3	0.00221659
113.74	0.00218886
114.18	0.00216841
114.62	0.00218477
115.06	0.00217841
115.5	0.00217273
115.94	0.00214477
116.38	0.00216182
116.82	0.00215705
117.26	0.00216818
117.7	0.00213682
118.14	0.00212432
118.58	0.00214295
119.02	0.002085
119.46	0.00206682
119.9	0.00211705
120.34	0.0021425
120.78	0.00210114
121.22	0.00205591
121.66	0.00206
122.1	0.00200818
122.54	0.0020175
122.98	0.00201432
123.42	0.00203364
123.86	0.00199341
124.3	0.00201068
124.74	0.00199818
125.18	0.00195727
125.62	0.00198205
126.06	0.00195
126.5	0.001945
126.94	0.00198955
127.38	0.00195227
127.82	0.00194
128.26	0.00193795
128.7	0.00186705
129.14	0.00192364
129.58	0.00192977
130.02	0.00190091
130.46	0.00188773
130.9	0.00189159
131.34	0.00189659
131.78	0.00186341
132.22	0.00184932
132.66	0.00184932
133.1	0.00181636
133.54	0.00182455
133.98	0.001855
134.42	0.00182114
134.86	0.00185568
135.3	0.00177705
135.74	0.00178727
136.18	0.00177205
136.62	0.00181818
137.06	0.0018025
137.5	0.00177318
137.94	0.00173273
138.38	0.00176682
138.82	0.00175864
139.26	0.00177341
139.7	0.00174295
140.14	0.00172977
140.58	0.00172477
141.02	0.00170023
141.46	0.00172409
141.9	0.00171091
142.34	0.00170409
142.78	0.00168682
143.22	0.00168227
143.66	0.00168045
144.1	0.00165
144.54	0.00164364
144.98	0.00162773
145.42	0.00168091
145.86	0.00160545
146.3	0.00162909
146.74	0.00162136
147.18	0.00158045
147.62	0.00158205
148.06	0.00160773
148.5	0.00162
148.94	0.00161182
149.38	0.00159114
149.82	0.00156955
150.26	0.00156295
150.7	0.00157545
151.14	0.00158568
151.58	0.00154864
152.02	0.00154409
152.46	0.0015425
152.9	0.00150727
153.34	0.00152659
153.78	0.00150818
154.22	0.00151068
154.66	0.00151045
155.1	0.00152091
155.54	0.00151886
155.98	0.00144659
156.42	0.00147341
156.86	0.00148295
157.3	0.00148818
157.74	0.00145114
158.18	0.00147659
158.62	0.00143705
159.06	0.00143227
159.5	0.00143705
159.94	0.00140341
160.38	0.00141341
160.82	0.00142273
161.26	0.00146886
161.7	0.00138659
162.14	0.00139318
162.58	0.00137341
163.02	0.00137591
163.46	0.00136773
163.9	0.001355
164.34	0.00134636
164.78	0.00135341
165.22	0.00132409
165.66	0.00132568
166.1	0.00131477
166.54	0.00132568
166.98	0.001325
167.42	0.00129318
167.86	0.00128932
168.3	0.00130932
168.74	0.00126636
169.18	0.00126591
169.62	0.00124273
170.06	0.00126977
170.5	0.00122136
170.94	0.00119136
171.38	0.00119
171.82	0.00120114
172.26	0.00118341
172.7	0.00114955
173.14	0.00115455
173.58	0.00111091
174.02	0.00111182
174.46	0.00109886
174.9	0.00107591
175.34	0.00103818
175.78	0.00103341
176.22	0.00102636
176.66	0.000965909
177.1	0.00100614
177.54	0.000968864
177.98	0.000915909
178.42	0.000877045
178.86	0.000880455
179.3	0.000851591
179.74	0.000815455
180.18	0.000774318
180.62	0.000754773
181.06	0.000741136
181.5	0.000670455
181.94	0.000665909
182.38	0.000647273
182.82	0.000614545
183.26	0.000575455
183.7	0.000556818
184.14	0.000534773
184.58	0.000496591
185.02	0.000461136
185.46	0.000444773
185.9	0.000415909
186.34	0.0003975
186.78	0.000369773
187.22	0.000333864
187.66	0.000310909
188.1	0.000301818
188.54	0.000285682
188.98	0.000260227
189.42	0.000247273
189.86	0.0002125
190.3	0.000200455
190.74	0.000186818
191.18	0.000164545
191.62	0.000160227
192.06	0.000151136
192.5	0.000142045
192.94	0.000108636
193.38	0.000113864
193.82	9.56818E-05
194.26	9.31818E-05
194.7	7.54545E-05
195.14	6.84091E-05
195.58	6.02273E-05
196.02	5.61364E-05
196.46	4.95455E-05
196.9	4.84091E-05
197.34	4.29545E-05
197.78	3.43182E-05
198.22	3.11364E-05
198.66	2.84091E-05
199.1	2.61364E-05
199.54	2.40909E-05
199.98	2.22727E-05
200.42	1.56818E-05
200.86	1.47727E-05
201.3	1.43182E-05
201.74	1.11364E-05
202.18	0.00001
202.62	7.72727E-06
203.06	9.09091E-06
203.5	6.59091E-06
203.94	4.54545E-06
204.38	4.31818E-06
204.82	1.59091E-06
205.26	3.40909E-06
205.7	1.59091E-06
206.14	2.27273E-06
206.58	2.27273E-06
207.02	1.59091E-06
207.46	2.27273E-06
207.9	1.59091E-06
208.34	1.59091E-06
209.66	2.27273E-07
210.1	2.27273E-07
210.54	9.09091E-07
210.98	2.27273E-07
211.42	2.27273E-07
211.86	2.27273E-07
212.3	2.27273E-07
212.74	2.27273E-07
213.18	2.27273E-07
214.06	2.27273E-07

